The rings of Hilbert modular forms for $\mathbb{Q}(\sqrt{29})$ and $\mathbb{Q}(\sqrt{37})$

We use Borcherds products and their restrictions to Hirzebruch-Zagier curves to determine generators and relations for the graded rings of Hilbert modular forms for the fields $\mathbb{Q}(\sqrt{29})$ and $\mathbb{Q}(\sqrt{37})$. These seem to be the first cases where the graded ring can be computed despite obstructions to the existence of Borcherds products with arbitrary divisors.

==> anc/Qsqrt29.txt <==
Generators


E2
phi2
phi3
psi3
phi4
phi5
phi6
psi6
phi7
phi8
phi9


Relations


Weight 6

phi2^3+phi3psi3-phi2phi4

E2phi2^2-phi3^2+4phi2phi4


Weight 7

psi3phi4-phi2phi5

phi2^2phi3+E2phi2psi3-phi3phi4+4phi2phi5


weight 8

phi2^2phi4-phi4^2+phi3phi5

phi2phi3psi3+E2psi3^2-phi3phi5+4psi3phi5

E2^3phi2+20E2phi3^2-136E2phi3psi3+384E2psi3^2+512phi2psi3^2+128E2phi2phi4-1248phi3phi5+1536psi3phi5-phi2psi6


Weight 9

phi3phi6-phi2phi7

E2^3psi3+20E2^2phi2psi3+136phi3^2psi3-384phi3psi3^2+512psi3^3+72E2phi2phi5+320phi2^2phi5-864phi4phi5-psi3psi6

E2^3phi3+20E2^2phi2phi3-136E2^2phi2psi3-384phi3^2psi3+512phi3psi3^2+208E2phi3phi4-1408E2phi2phi5-3456phi4phi5-phi3psi6


Weight 10

psi3phi7-phi2phi8

phi2^2phi6-phi4phi6+phi2phi8

E2phi2phi6+4phi4phi6-phi3phi7

E2^3phi4+20E2^2phi2phi4+208E2phi4^2-136E2phi3phi5-1248phi2phi3phi5-864E2psi3phi5+512phi2psi3phi5-3456phi5^2-phi4psi6


Weight 11

phi3phi8-phi2phi9

phi2^2phi7-phi4phi7+phi2phi9

phi2psi3phi6-phi5phi6+psi3phi8

E2psi3phi6+4phi5phi6-phi2phi9


Weight 12

phi2^2phi8-phi4phi8+psi3phi9

E2phi2phi8+4phi4phi8-phi3phi9

phi5phi7-phi4phi8

E2^3phi6+512psi3^2phi6-512phi2phi4phi6-phi6psi6+20E2phi3phi7+128phi2phi3phi7-1216phi4phi8-8phi3phi9+384psi3phi9

phi3^2psi3^2+26phi3psi3^3-27psi3^4+E2^2phi4^2-36E2phi2phi4^2-176phi4^3-6E2phi2phi3phi5-4E2^2psi3phi5-54E2phi2psi3phi5-56phi2^2psi3phi5-16phi3phi4phi5-96phi2phi5^2-phi6^2


Weight 13

E2psi3phi8+4phi5phi8+phi2^2phi9-phi4phi9

E2^3phi7+20E2^2phi2phi7+208E2phi4phi7-psi6phi7+512phi2psi3phi8-136E2phi2phi9-384phi2^2phi9-864phi4phi9

E2^2psi3^3-26E2phi2psi3^3-27phi2^2psi3^3-E2^2phi2phi3phi4+36E2phi3phi4^2+176phi2phi3phi4^2+22E2phi3^2phi5-83E2phi3psi3phi5+336E2psi3^2phi5+435phi2psi3^2phi5+336E2phi2phi4phi5+768phi4^2phi5-1100phi3phi5^2+1328psi3phi5^2-phi2phi5psi6+phi6phi7

E2^3phi8+512psi3^2phi8-512phi2phi4phi8-psi6phi8+20E2phi3phi9+128phi2phi3phi9-8E2psi3phi9-384phi2psi3phi9-864phi5phi9


Weight 14

E2phi6^2+4phi2phi6^2-phi7^2+4phi6phi8

E2^2phi2phi4^2-36E2phi4^3-176phi2phi4^3+E2^2phi2phi3phi5-20E2^2phi2psi3phi5-135phi3^2psi3phi5+410phi3psi3^2phi5-539psi3^3phi5-6E2phi3phi4phi5-192phi2phi3phi4phi5-318E2phi2phi5^2-376phi2^2phi5^2-phi2phi6^2+psi3phi5psi6-phi6phi8


Weight 15

phi7phi8-phi6phi9

E2^2phi3phi4^2-36E2phi2phi3phi4^2-176phi3phi4^3-E2^2psi3^2phi5+26E2phi2psi3^2phi5+27phi2^2psi3^2phi5-58E2^2phi2phi4phi5-568E2phi4^2phi5-768phi2phi4^2phi5+83E2phi3phi5^2+332phi2phi3phi5^2-4E2psi3phi5^2-435phi2psi3phi5^2+phi4phi5psi6-phi2phi6phi7-phi6phi9


Weight 16

E2phi6phi8+4phi2phi6phi8+4phi8^2-phi7phi9

E2phi3psi3^2phi5+26E2psi3^3phi5+27phi2psi3^3phi5+E2^2phi3phi4phi5-36E2phi2phi3phi4phi5-176phi3phi4^2phi5-58E2^2phi2phi5^2-82phi3^2phi5^2+332phi3psi3phi5^2-435psi3^2phi5^2-486E2phi4phi5^2-440phi2phi4phi5^2+phi5^2psi6-phi2phi6phi8-phi8^2


Weight 17

864E2^2phi2psi3^2phi5+607392phi3psi3^3phi5-606528psi3^4phi5-22464E2^2phi4^2phi5-1264896E2phi2phi4^2phi5-4561920phi4^3phi5-1728E2^2phi3phi5^2-508032E2phi2phi3phi5^2-509760E2^2psi3phi5^2-1232064E2phi2psi3phi5^2-1234656phi2^2psi3phi5^2+55296phi3phi4phi5^2-1679616E2phi5^3-2712096phi2phi5^3-22464phi5phi6^2+E2^3phi5psi6+20E2^2phi2phi5psi6+136phi3^2phi5psi6-384phi3psi3phi5psi6+512psi3^2phi5psi6+72E2phi4phi5psi6+320phi2phi4phi5psi6-phi5psi6^2-864phi2phi6phi9-864phi8phi9


Weight 18

2985984E2^2phi2phi3phi4phi5-107495424E2phi3phi4^2phi5-525533184phi2phi3phi4^2phi5-1679616E2^4phi5^2+383698944E2phi3^2phi5^2-3514503168E2phi3psi3phi5^2+10970505216E2psi3^2phi5^2+15751065600phi2psi3^2phi5^2-282175488E2^2phi4phi5^2+2609750016E2phi2phi4phi5^2-4395368448phi4^2phi5^2-37205360640phi3phi5^3+45712429056psi3phi5^3+E2^6psi6+293632E2^2phi2psi3^2psi6-90778624phi3psi3^3psi6+99248640psi3^4psi6-3057920E2^2phi4^2psi6+111819776E2phi2phi4^2psi6+546349056phi4^3psi6+13696E2^2phi3phi5psi6+19134464E2phi2phi3phi5psi6+12418816E2^2psi3phi5psi6+165814784E2phi2psi3phi5psi6+182665216phi2^2psi3phi5psi6+49268736phi3phi4phi5psi6+1430784E2phi5^2psi6+230790144phi2phi5^2psi6+3104256phi6^2psi6-2E2^3psi6^2-400phi3^2psi6^2-2560phi3psi3psi6^2-30656psi3^2psi6^2+1280phi2phi4psi6^2+psi6^3-2985984phi4phi6phi8+746496E2phi8^2-746496phi9^2

==> anc/Qsqrt37.txt <==
Generators with trivial character


E2 = E2
g2 = phi1*psi1
g31 = phi1^3
g32 = phi1*psi2
g33 = psi1^3
g41 = phi2*psi2
g42 = psi1^2*psi2
g51 = psi1*phi4
g52 = phi1*phi2^2
g61 = phi2^3
g62 = psi2*phi4
g63 = phi1^2*phi4
g7 = phi1*phi2*phi4
g8 = phi2^2*phi4
g9 = phi2*psi7


Relations


Weight 6

g32g33-g2g42

g32^2-g2g41

g2^3-g31g33

5E2g2^2+20g31g32+4g31g33-5g2g41


Weight 7

g33g41-g32g42

g31g41-g2g52

5E2g2g33+4g2^2g33+20g31g42-5g32g42

g2^2g32-g31g42

5E2g2g32-5g32g41+4g31g42+20g2g52


Weight 8

g32g52-g2g61

g32g51-g2g62

g31g51-g2g63

5E2g2g42+4g2^2g42-5g41g42+20g33g52

g2^2g41-g33g52

5E2g2g41-5g41^2+4g33g52+20g2g61

5E2g33^2+4g2g33^2+20g2^2g42-5g42^2

25E2g31g32-5E2g31g33-4g2g31g33+100g31g52+5g33g52-25g2g61


Weight 9

g32g63-g2g7

g31g62-g2g7

g42g52-g33g61

g41g52-g32g61

5E2g2g52+4g2^2g52+20g31g61-5g32g61

g42g51-g33g62

g41g51-g32g62

g2^2g51-g33g63

5E2g2g51-5g32g62+4g33g63+20g2g7

5E2g31g42+4g2g31g42+20g2^2g52-5g33g61


Weight 10

g32g7-g2g8

g42g63-g33g7

g41g63-g2g8

5E2g2g63+4g2^2g63+20g31g7-5g2g8

g2^2g62-g33g7

5E2g2g62-5g41g62+4g33g7+20g2g8

20g52^2+5E2g2g61+4g2^2g61-5g41g61

g51g52-g2g8

5E2g33g52+4g2g33g52+20g2^2g61-5g42g61

5E2g33g51+4g2g33g51-5g42g62+20g33g7

135g2^2g31^2-230g2^2g31g33+135g2^2g33^2-5E2g41^2+420g31^2g42-740g31g33g42+540g33^2g42-10E2g41g42+1462g2g41g42-5E2g42^2+1526g2g42^2+5g51^2-80E2g31g52+776g2g31g52-1850g2g33g52+40E2g2g61-1178g2^2g61+516g42g61


Weight 11

g42g7-g33g8

g41g7-g32g8

2g2^2g7+g31g8-g2g9

5E2g2g7+18g31g8-5g32g8+2g2g9

g52g63-g31g8

5E2g33g63+4g2g33g63-10g31g8-5g33g8+10g2g9

g52g62-g32g8

g51g61-g32g8

675E2g31^2g33+540g2g31^2g33+100E2^2g32g41+4600g2^2g31g42+200E2^2g32g42+100E2^2g33g42-2764g2^2g33g42-28680g32g41g42-30440g32g42^2-10800g33g42^2-9075g31g33g52+14032g33^2g52+1600E2g31g61-15520g2g31g61-400E2g32g61-17720g2g32g61-9440E2g33g61+26504g2g33g61-100g51g62

1875E2^3g2g31-50625g2g31^3+87210g2g31^2g33-50625g2g31g33^2-5300E2^2g32g41+33700g2^2g31g42-10600E2^2g32g42-5300E2^2g33g42-56008g2^2g33g42+1521915g32g41g42+1613320g32g42^2+572400g33g42^2-243000g31^2g52+1135350g31g33g52-1317446g33^2g52-84800E2g31g61+1240310g2g31g61+21200E2g32g61+748660g2g32g61+504070E2g33g61-1960462g2g33g61+5300g51g62-1875g51g63


Weight 12

5E2g2g8-36g2^2g8-5g41g8+20g32g9

g52g7+2g2^2g8-g32g9

2g2g33g7+g2^2g8-g33g9

5E2g33g7+18g2^2g8-5g42g8+2g33g9

5E2g31g7-36g2g31g7+10g2^2g8+20g31g9-5g32g9

g62g63-g51g7

g61g63+2g2^2g8-g32g9

g61g62-g41g8

5E2g51^2+4g2g51^2-5g62^2+20g51g7

25E2^2g41^2+50E2^2g41g42-7170g41^2g42+25E2^2g42^2-691g2^2g42^2-7610g41g42^2-2700g42^3-675g2^2g31g52+1150g2^2g33g52-100E2^2g2g61-3560g31g32g61-2036g31g33g61+3508g33^2g61-4510g2g41g61-2360E2g42g61+6626g2g42g61-25g62^2

3750E2^3g31^2-30375E2^2g2g31^2-101250g31^4+229030g31^2g33^2-193860g31g33^3-204520g2g31^2g42+749440g2g31g33g42-775440g2g33^2g42+10960g41^2g42-1829880g2^2g42^2+7180g41g42^2-7180g2g51^2+13600E2^2g31g52+402356g2^2g31g52+1005900g2^2g33g52-3400E2^2g2g61+617140g31^2g61-815265g31g32g61-635764g31g33g61-1099240g33^2g61+298220g2g41g61+380E2g42g61+213094g2g42g61-3750g63^2+3400g51g7


Weight 13

4g2g33g8-g52g8+g41g9-2g42g9

2g2g32g8+g52g8-g41g9

g62g7-g51g8

g61g7-g52g8

5E2g51g63+4g2g51g63+20g63g7-5g51g8

25E2g32g41g42-2700g2g32g42^2-675g2g31^2g52+1150g2g31g33g52-675g2g33^2g52-100E2^2g31g61+890E2g2g31g61-1324g2^2g31g61+25E2^2g32g61+50E2^2g33g61+3668g2^2g33g61-2360g32g41g61+8914g31g42g61-7270g32g42g61-7630g33g42g61+4040g2g52g61-25g51g8


Weight 14

20g2g42g8-5g61g8+5E2g32g9-36g2g32g9-10E2g33g9-8g2g33g9+20g52g9

g7^2-g63g8

2g2g51g7+g63g8-g51g9

5E2g51g7-5g62g8+18g63g8+2g51g9

250E2^3g31g52-6750g31^3g52+11628g31^2g33g52-6750g31g33^2g52+8100E2g31^2g61-12600g2g31^2g61-23005E2g31g33g61+18596g2g31g33g61-27000g2g33^2g61+500g41^2g61-76500g2^2g42g61+250g41g42g61+47600g31g52g61-51495g33g52g61-27400g2g61^2-250g63g8


Weight 15

2g2g51g8+g7g8-g62g9

5E2g63g7-36g2g63g7-5g7g8+20g63g9

250E2^3g31g61-2025E2^2g2g31g61-6750g31^3g61-6120g31^2g32g61+12924g31^2g33g61-6750g31g33^2g61+500E2g32g41g61+37000g2g31g42g61+250E2g32g42g61-76300g2g32g42g61-27000g2g33g42g61+88780g2^2g52g61+39500g31g61^2-23375g32g61^2-73100g33g61^2-250g7g8


Weight 16

5E2g63g8-36g2g63g8-5g8^2+20g7g9

625E2^4g2g61-16875E2g2g31^2g61-23256g2^2g31g33g61+13500g2^2g33^2g61-625E2^3g41g61-5000E2g41^2g61-78120g31^2g42g61-6500g31g33g42g61+54000g33^2g42g61-3500E2g41g42g61+909200g2g41g42g61-500E2g42^2g61+422600g2g42^2g61-81000E2g31g52g61+207675g2g31g52g61-554040g2g33g52g61+119000E2g2g61^2-936400g2^2g61^2+135000g41g61^2+781800g42g61^2+2250g8^2+250E2g51g9+200g2g51g9+1000g7g9


Weight 17

250E2^2g32g41g61+125E2^2g32g42g61-38050g32g41g42g61-13500g32g42^2g61+125E2^3g52g61-3375g31^2g52g61+5814g31g33g52g61-3455g33^2g52g61+4050E2g31g61^2-6300g2g31g61^2-11700E2g32g61^2-110350g2g32g61^2-35850E2g33g61^2-11140g2g33g61^2-27000g52g61^2-125E2g7g8+900g2g7g8-500g8g9


Weight 18

750E2^2g41g42g61-67300g41^2g42g61+500E2^2g42^2g61-13820g2^2g42^2g61-125200g41g42^2g61-54000g42^3g61-13500g2^2g31g52g61+23000g2^2g33g52g61-250E2^3g61^2+25E2^2g2g61^2+6750g31^2g61^2-65080g31g32g61^2-53644g31g33g61^2+77070g33^2g61^2+21375E2g41g61^2+132120g2g41g61^2+24500E2g42g61^2+154800g2g42g61^2+54000g61^3+500E2g8^2-3600g2g8^2-250E2^2g51g9-400g32g62g9+160g33g63g9-6400g2g7g9+4000g9^2
